String Correlators: Recursive Expansion, Integration-by-Parts and Scattering Equations

We further elaborate on the general construction proposed in arXiv:1812.03369, which connects, via tree-level double copy, massless string amplitudes with color-ordered QFT amplitudes that are given by Cachazo-He-Yuan formulas. The current paper serves as a detailed study of the integration-by-parts procedure for any tree-level massless string correlator outlined in the previous letter. We present two new results in the context of heterotic and (compactified) bosonic string theories. First, we find a new recursive expansion of any multitrace mixed correlator in these theories into a logarithmic part corresponding to the CHY integrand for Yang-Mills-scalar amplitudes, plus correlators with the total number of traces and gluons decreased. By iterating the expansion, we systematically reduce string correlators with any number of subcycles to linear combinations of Parke-Taylor factors and similarly for the case with gluons. Based on this, we then derive a CHY formula for the corresponding $(DF)^2 + {\rm YM} + \phi^3$ amplitudes. It is the first closed-form result for such multitrace amplitudes and thus greatly extends our result for the single-trace case. As a byproduct, it gives a new CHY formula for all Yang-Mills-scalar amplitudes. We also study consistency checks of the formula such as factorizations on massless poles.

==> anc/IBP.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     77453,       1966]
NotebookOptionsPosition[     75924,       1936]
NotebookOutlinePosition[     76263,       1951]
CellTagsIndexPosition[     76220,       1948]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "We", " ", "use", " ", "PT", " ", "to", " ", "represent", " ", "a", " ", 
     "cycle"}], ",", " ", 
    RowBox[{"for", " ", "example"}], ",", "  ", 
    RowBox[{
     RowBox[{"PT", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "=", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["z", 
         RowBox[{"1", ",", "2"}]], 
        SubscriptBox["z", 
         RowBox[{"2", ",", "1"}]]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"PT", "[", 
      RowBox[{"1", ",", "2", ",", "3"}], "]"}], "=", 
     RowBox[{"1", "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["z", 
          RowBox[{"1", ",", "2"}]], 
         SubscriptBox["z", 
          RowBox[{"2", ",", "3"}]], 
         SubscriptBox["z", 
          RowBox[{"3", ",", "1"}]]}], ")"}], "."}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"On", " ", "the", " ", "contrary"}], ",", " ", 
    RowBox[{"OC", " ", "means", " ", "an", " ", "opened", " ", "cycle"}], ",",
     " ", 
    RowBox[{
     RowBox[{"for", " ", "example", " ", 
      RowBox[{"OC", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], "=", 
     RowBox[{"1", "/", 
      SubscriptBox["z", 
       RowBox[{"1", ",", "2"}]]}]}], ",", " ", 
    RowBox[{
     RowBox[{"OC", "[", 
      RowBox[{"1", ",", "2", ",", "3"}], "]"}], "=", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["z", 
           RowBox[{"1", ",", "2"}]], 
          SubscriptBox["z", 
           RowBox[{"2", ",", "3"}]]}], ")"}], ".", " ", "They"}]}], " ", 
      "are", " ", "the", " ", "consequence", " ", "of", " ", "one", " ", 
      "puncture", " ", "being", " ", "gauge", " ", "fixed", " ", "to", " ", 
      "the", " ", 
      RowBox[{"infinity", ".", " ", "The"}], " ", "SL", 
      RowBox[{"(", "2", ")"}], " ", "covariant", " ", "integrand", " ", "can",
       " ", "be", " ", "recovered", " ", 
      RowBox[{"uniquely", "."}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Using", " ", "the", " ", "command", " ", "IBP"}], ",", " ", 
    RowBox[{
     RowBox[{
     "we", " ", "expand", " ", "a", " ", "product", " ", "of", " ", "cycles", 
      " ", "onto", "  ", "Parke"}], "-", 
     RowBox[{"Taylor", " ", "factors", " ", "in", " ", "DDM", " ", 
      RowBox[{"basis", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "IBPtree", " ", "expands", " ", "a", " ", "product", " ", "of", " ", 
     "cycles", " ", "onto", " ", "labeled", " ", "trees"}], ",", " ", 
    RowBox[{
    "which", " ", "is", " ", "already", " ", "a", " ", "logarithmic", " ", 
     RowBox[{"function", ".", " ", "It"}], " ", "is", " ", "faster", " ", 
     "than", " ", 
     RowBox[{"IBP", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "If", " ", "we", " ", "view", " ", "the", " ", "product", " ", "of", " ", 
     "cycles", " ", "as", " ", "a", " ", "CHY", " ", "integrand"}], ",", " ", 
    
    RowBox[{
     RowBox[{
     "we", " ", "can", " ", "use", " ", "SE", " ", "and", " ", "SEtree", " ", 
      "to", " ", "expand", " ", "it", " ", "onto", " ", "Parke"}], "-", 
     RowBox[{"Taylor", " ", "and", " ", "labeled", " ", "trees", " ", 
      RowBox[{"respectively", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"For", " ", "example"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"PT", "[", 
       RowBox[{"1", ",", "2"}], "]"}], ",", 
      RowBox[{"PT", "[", 
       RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "}"}], "//", "IBP"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"PT", "[", 
       RowBox[{"1", ",", "2"}], "]"}], ",", 
      RowBox[{"PT", "[", 
       RowBox[{"3", ",", "4"}], "]"}], ",", 
      RowBox[{"PT", "[", 
       RowBox[{"5", ",", "6"}], "]"}]}], "}"}], "//", "IBP"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.770705214493146*^9, 3.77070522142064*^9}, {
   3.770705294732272*^9, 3.770705295018351*^9}, {3.7707065253218403`*^9, 
   3.770706557669271*^9}, {3.770714103416054*^9, 3.7707141063109694`*^9}, {
   3.770714503668384*^9, 3.770714512201356*^9}, 3.7707145967174253`*^9, {
   3.770715103423745*^9, 3.770715107278797*^9}, {3.770715801811132*^9, 
   3.7707158023287563`*^9}, {3.770715841036469*^9, 3.770715841727399*^9}, {
   3.770718413169626*^9, 3.7707184215522213`*^9}, {3.770890005228462*^9, 
   3.770890008200252*^9}, {3.770890348443029*^9, 3.770890358451597*^9}, {
   3.770937709559876*^9, 3.7709377165890293`*^9}, {3.770937801059284*^9, 
   3.770938081049676*^9}, 3.7709381224340553`*^9, {3.770938387074733*^9, 
   3.7709384555068703`*^9}, {3.770938513573052*^9, 3.770938513990529*^9}, {
   3.770938790591818*^9, 3.770938816129341*^9}, {3.770938859121573*^9, 
   3.770938938928409*^9}, {3.77093899761166*^9, 3.770939220291995*^9}, {
   3.7709472757562857`*^9, 3.770947289416485*^9}, {3.771220019298644*^9, 
   3.771220021027952*^9}, {3.771327116006093*^9, 3.771327121812305*^9}, {
   3.771328968564918*^9, 3.771328983138929*^9}, {3.7717017692701206`*^9, 
   3.771701823106142*^9}, {3.771738926544097*^9, 3.771739008965048*^9}, 
   3.771739256309943*^9},ExpressionUUID->"78308814-8ede-400c-80d4-\
7ed92f2046ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"IBPtree", " ", "is", " ", "faster", " ", "than", " ", "IBP"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"PT", "[", 
       RowBox[{"1", ",", "2"}], "]"}], ",", 
      RowBox[{"PT", "[", 
       RowBox[{"3", ",", "4"}], "]"}], ",", 
      RowBox[{"PT", "[", 
       RowBox[{"5", ",", "6"}], "]"}], ",", 
      RowBox[{"PT", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}], "}"}], "//", "IBP"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"PT", "[", 
       RowBox[{"1", ",", "2"}], "]"}], ",", 
      RowBox[{"PT", "[", 
       RowBox[{"3", ",", "4"}], "]"}], ",", 
      RowBox[{"PT", "[", 
       RowBox[{"5", ",", "6"}], "]"}], ",", 
      RowBox[{"PT", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}], "}"}], "//", "IBPtree"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "The", " ", "last", " ", "particle", " ", "of", " ", "the", " ", "last", 
      " ", "PT", " ", "in", " ", "the", " ", "list", " ", "is", " ", "sent", 
      " ", "to", " ", 
      RowBox[{"Infinity", ".", " ", "The"}], " ", "reference", " ", "order", 
      " ", "is", " ", "tr", 
      RowBox[{"(", "12", ")"}]}], "<", 
     RowBox[{"tr", 
      RowBox[{"(", "34", ")"}]}], "<", 
     RowBox[{"tr", 
      RowBox[{
       RowBox[{"(", "56", ")"}], "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Under", " ", "a", " ", "different", " ", "reference", " ", "order", " ",
       "tr", 
      RowBox[{"(", "34", ")"}]}], "<", 
     RowBox[{"tr", 
      RowBox[{"(", "56", ")"}]}], "<", 
     RowBox[{"tr", 
      RowBox[{
       RowBox[{"(", "12", ")"}], "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"PT", "[", 
       RowBox[{"3", ",", "4"}], "]"}], ",", 
      RowBox[{"PT", "[", 
       RowBox[{"5", ",", "6"}], "]"}], ",", 
      RowBox[{"PT", "[", 
       RowBox[{"1", ",", "2"}], "]"}], ",", 
      RowBox[{"PT", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}], "}"}], "//", "IBPtree"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"To", " ", "send", " ", 
       SubscriptBox["\[Sigma]", "3"]}], "\[Rule]", " ", 
      RowBox[{"Infinity", " ", "instead"}]}], ",", " ", 
     RowBox[{
     "we", " ", "write", " ", "the", " ", "list", " ", "this", " ", 
      "form"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"PT", "[", 
       RowBox[{"1", ",", "2"}], "]"}], ",", 
      RowBox[{"PT", "[", 
       RowBox[{"5", ",", "6"}], "]"}], ",", 
      RowBox[{"PT", "[", 
       RowBox[{"7", ",", "8"}], "]"}], ",", 
      RowBox[{"PT", "[", 
       RowBox[{"4", ",", "3"}], "]"}]}], "}"}], "//", "IBPtree"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "final", " ", "results", " ", "are", " ", "equivalent"}], " ",
     "*)"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.770717835566675*^9, {3.7707183441345377`*^9, 3.770718344626998*^9}, {
   3.770718574915072*^9, 3.770718597129874*^9}, {3.770718655892844*^9, 
   3.7707186587483883`*^9}, {3.77071869135856*^9, 3.770718691692883*^9}, {
   3.7707193714938307`*^9, 3.77071945733889*^9}, {3.77089006071354*^9, 
   3.77089006184818*^9}, {3.7708901001427593`*^9, 3.7708901010393667`*^9}, 
   3.770890180453621*^9, {3.770890272489339*^9, 3.770890316031136*^9}, 
   3.770937818847659*^9, {3.770938183669941*^9, 3.770938216229794*^9}, {
   3.7709393263749332`*^9, 3.770939338054253*^9}, {3.7709394096066227`*^9, 
   3.77093941893856*^9}, {3.7712239035257*^9, 3.771223908443417*^9}, {
   3.7713289944555607`*^9, 3.7713290452492437`*^9}, {3.77173919026834*^9, 
   3.771739237505077*^9}},ExpressionUUID->"481950af-b05c-4efd-8867-\
48cfd9347a9a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"More", " ", "examples"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"PT", "[", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7", ",", "9"}], "]"}], ",", 
      RowBox[{"PT", "[", 
       RowBox[{"3", ",", "5", ",", "8"}], "]"}], ",", 
      RowBox[{"PT", "[", 
       RowBox[{
       "10", ",", "11", ",", "9", ",", "8", ",", "13", ",", "12", ",", "2", 
        ",", "14", ",", "15", ",", "16"}], "]"}]}], "}"}], "//", "IBPtree"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"PT", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
      RowBox[{"PT", "[", 
       RowBox[{"4", ",", "5"}], "]"}], ",", 
      RowBox[{"PT", "[", 
       RowBox[{"6", ",", "7"}], "]"}], ",", 
      RowBox[{"PT", "[", 
       RowBox[{"8", ",", "9", ",", "10", ",", "11", ",", "12"}], "]"}]}], 
     "}"}], "//", "IBPtree"}]}]}]], "Input",
 CellChangeTimes->{{3.770718016958374*^9, 3.7707180429420013`*^9}, {
  3.7707181011521807`*^9, 3.770718108462358*^9}, {3.7707183357573833`*^9, 
  3.7707183360209208`*^9}, {3.770718800033641*^9, 3.7707188059340057`*^9}, {
  3.7707188521435337`*^9, 3.770718892011991*^9}, {3.7708901316776533`*^9, 
  3.770890219019415*^9}, {3.770938292950315*^9, 3.7709383248785963`*^9}, {
  3.771329326477296*^9, 3.771329354850754*^9}},
 ExpressionUUID -> "e8c96268-c933-47cd-a025-11a8add9e8b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Similarly", " ", "for", " ", "SE"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"PT", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
      RowBox[{"PT", "[", 
       RowBox[{"4", ",", "5", ",", "6"}], "]"}], ",", 
      RowBox[{"PT", "[", 
       RowBox[{"7", ",", "8", ",", "9"}], "]"}]}], "}"}], "//", "SE"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"PT", "[", 
       RowBox[{"1", ",", "2"}], "]"}], ",", 
      RowBox[{"PT", "[", 
       RowBox[{"3", ",", "4", ",", "5"}], "]"}], ",", 
      RowBox[{"PT", "[", 
       RowBox[{"6", ",", "7"}], "]"}], ",", 
      RowBox[{"PT", "[", 
       RowBox[{"8", ",", "9", ",", "10", ",", "11", ",", "12"}], "]"}]}], 
     "}"}], "//", "SEtree"}]}]}]], "Input",
 CellChangeTimes->{{3.77071501018554*^9, 3.770715031825233*^9}, {
  3.770717892227071*^9, 3.770717972642085*^9}, {3.770718118929552*^9, 
  3.7707181192617702`*^9}, {3.770718808496449*^9, 3.770718823950302*^9}, {
  3.7712245737727203`*^9, 3.7712245749300623`*^9}, {3.771329464009304*^9, 
  3.771329484965419*^9}},
 ExpressionUUID -> "dd6393ea-4de3-479f-a71d-4b401432fafa"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", "IBP", "*)"}], "Subsubsection"]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.770705114974221*^9, 3.770705138480555*^9}, 
   3.770716880504031*^9, {3.770719537857689*^9, 3.770719540384211*^9}, {
   3.7707196661827517`*^9, 3.770719670731724*^9}},
 ExpressionUUID -> "2d18b433-0884-487d-b439-cb804686a5c8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["s", "i__"], "/;", 
   RowBox[{
    RowBox[{"Sort", "@", 
     RowBox[{"{", "i", "}"}]}], "\[NotEqual]", " ", 
    RowBox[{"{", "i", "}"}]}]}], ":=", " ", 
  SubscriptBox["s", 
   RowBox[{"Sequence", "@@", 
    RowBox[{"Sort", "@", 
     RowBox[{"{", "i", "}"}]}]}]]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cyclicity", "[", "slot_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"slot", "[", 
       RowBox[{"[", 
        RowBox[{"i", ";;"}], "]"}], "]"}], "~", "Join", "~", 
      RowBox[{"slot", "[", 
       RowBox[{"[", 
        RowBox[{";;", 
         RowBox[{"i", "-", "1"}]}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "@", "slot"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cyclicity", "[", 
     RowBox[{"list_", ",", "a_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"$list", "=", "list"}], "}"}], ",", 
      RowBox[{
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"$list", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "=!=", "a"}], ",", 
         RowBox[{"$list", "=", 
          RowBox[{"Append", "[", 
           RowBox[{
            RowBox[{"$list", "[", 
             RowBox[{"[", 
              RowBox[{"2", ";;"}], "]"}], "]"}], ",", 
            RowBox[{"$list", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], "]"}], ";", 
       "$list"}]}], "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fshuffle", "[", 
    RowBox[{"list1_", ",", "list2_"}], "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ReplacePart", "[", 
      RowBox[{
       RowBox[{"Range", "@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Length", "@", "list1"}], "+", 
          RowBox[{"Length", "@", "list2"}]}], ")"}]}], ",", 
       RowBox[{"Thread", "[", 
        RowBox[{
         RowBox[{"Flatten", "@", 
          RowBox[{"{", " ", 
           RowBox[{"#", ",", 
            RowBox[{"Complement", "[", 
             RowBox[{
              RowBox[{"Range", "@", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Length", "@", "list1"}], "+", 
                 RowBox[{"Length", "@", "list2"}]}], ")"}]}], ",", "#"}], 
             "]"}]}], "}"}]}], "\[Rule]", " ", 
         RowBox[{"Flatten", "@", 
          RowBox[{"{", 
           RowBox[{"list1", ",", "list2"}], "}"}]}]}], "]"}]}], "]"}], "&"}], 
    "/@", 
    RowBox[{"Subsets", "[", 
     RowBox[{
      RowBox[{"Range", "@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Length", "@", "list1"}], "+", 
         RowBox[{"Length", "@", "list2"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"Length", "@", "list1"}], "}"}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"shuffle", "[", "list__", "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"preshuffle", ",", "listt", ",", 
       RowBox[{"ii", "=", "3"}], ",", "med"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"preshuffle", "[", 
        RowBox[{"list1_", ",", "list2_"}], "]"}], ":=", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"listt", "=", 
          RowBox[{"Union", "[", 
           RowBox[{"list1", ",", "list2"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"ReplacePart", "[", 
             RowBox[{"listt", ",", 
              RowBox[{"MapThread", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"#1", "\[Rule]", " ", "#2"}], "&"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Flatten", "@", 
                   RowBox[{"{", " ", 
                    RowBox[{"#", ",", 
                    RowBox[{"Complement", "[", 
                    RowBox[{
                    RowBox[{"Range", "@", 
                    RowBox[{"Length", "@", "listt"}]}], ",", "#"}], "]"}]}], 
                    "}"}]}], ",", 
                  RowBox[{"Flatten", "@", 
                   RowBox[{"{", 
                    RowBox[{"list1", ",", 
                    RowBox[{"Select", "[", 
                    RowBox[{"list2", ",", 
                    RowBox[{"Function", "[", 
                    RowBox[{"slotttt", ",", 
                    RowBox[{"!", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"list1", ",", "slotttt"}], "]"}]}]}], "]"}]}], 
                    "]"}]}], "}"}]}]}], "}"}]}], "]"}]}], "]"}], "&"}], "/@", 
           
           RowBox[{"Subsets", "[", 
            RowBox[{
             RowBox[{"Range", "@", 
              RowBox[{"Length", "@", "listt"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"Length", "@", "list1"}], "}"}]}], "]"}]}], "//", 
          RowBox[{
           RowBox[{"Select", "[", 
            RowBox[{"#", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"Select", "[", 
                RowBox[{"#", ",", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{"list2", ",", "#"}], "]"}], "&"}]}], "]"}], 
               "\[Equal]", "list2"}], "&"}]}], "]"}], "&"}]}]}], ")"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "@", 
          RowBox[{"{", "list", "}"}]}], "\[LessEqual]", " ", "1"}], ",", 
        RowBox[{"{", "list", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"med", "=", 
          RowBox[{"preshuffle", "@@", 
           RowBox[{
            RowBox[{"{", "list", "}"}], "[", 
            RowBox[{"[", 
             RowBox[{";;", "2"}], "]"}], "]"}]}]}], ";", " ", 
         RowBox[{"While", "[", 
          RowBox[{
           RowBox[{"ii", "\[LessEqual]", " ", 
            RowBox[{"Length", "@", 
             RowBox[{"{", "list", "}"}]}]}], ",", 
           RowBox[{
            RowBox[{"med", "=", 
             RowBox[{"Flatten", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"preshuffle", "[", 
                  RowBox[{"#", ",", 
                   RowBox[{
                    RowBox[{"{", "list", "}"}], "[", 
                    RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "&"}], "/@", 
                "med"}], ",", "1"}], "]"}]}], ";", 
            RowBox[{"ii", "++"}]}]}], "]"}], ";", "med"}]}], "]"}]}]}], 
    "]"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"line", "[", "i__", "]"}], "/;", 
    RowBox[{
     RowBox[{"Length", "@", 
      RowBox[{"{", "i", "}"}]}], ">", 
     RowBox[{"Length", "@", 
      RowBox[{"Union", "@", 
       RowBox[{"{", "i", "}"}]}]}]}]}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"med", ",", "po"}], "}"}], ",", 
     RowBox[{
      RowBox[{"med", "=", 
       RowBox[{
        RowBox[{"Select", "[", 
         RowBox[{
          RowBox[{"Split", "@", 
           RowBox[{"Sort", "@", 
            RowBox[{"{", "i", "}"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "@", "#"}], ">", "1"}], "&"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"po", "=", 
       RowBox[{"Position", "[", 
        RowBox[{
         RowBox[{"{", "i", "}"}], ",", "med"}], "]"}]}], ";", 
      RowBox[{
       RowBox[{
        RowBox[{"line", "[", 
         RowBox[{"Sequence", "@@", 
          RowBox[{
           RowBox[{"{", "i", "}"}], "[", 
           RowBox[{"[", 
            RowBox[{";;", 
             RowBox[{"po", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "]"}], "]"}]}], "]"}], 
        RowBox[{"sub", "[", " ", 
         RowBox[{"Sequence", "@@", 
          RowBox[{
           RowBox[{"{", "i", "}"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"po", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}], ";;", 
             RowBox[{
              RowBox[{"po", "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "1"}], "]"}], "]"}], "-", "1"}]}], "]"}], 
           "]"}]}], "]"}], "\[IndentingNewLine]", 
        RowBox[{"line", "[", 
         RowBox[{"Sequence", "@@", 
          RowBox[{
           RowBox[{"{", "i", "}"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"po", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "1"}], "]"}], "]"}], ";;"}], "]"}], "]"}]}], 
         "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"line", "[", "]"}], "\[Rule]", " ", "1"}], ",", 
         RowBox[{
          RowBox[{"line", "[", "_", "]"}], "\[Rule]", " ", "1"}]}], 
        "}"}]}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"line", "/:", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"line", "[", "i__", "]"}], " ", 
     RowBox[{"line", "[", "j__", "]"}]}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"{", "i", "}"}], "[", 
      RowBox[{"[", 
       RowBox[{"-", "1"}], "]"}], "]"}], "\[Equal]", 
     RowBox[{
      RowBox[{"{", "j", "}"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], ":=", 
   RowBox[{"line", "[", 
    RowBox[{"i", ",", 
     RowBox[{"Sequence", "@@", 
      RowBox[{
       RowBox[{"{", "j", "}"}], "[", 
       RowBox[{"[", 
        RowBox[{"2", ";;"}], "]"}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"line", "/:", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"line", "[", "i__", "]"}], " ", 
     RowBox[{"line", "[", "j__", "]"}]}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"{", "i", "}"}], "[", 
      RowBox[{"[", 
       RowBox[{"-", "1"}], "]"}], "]"}], "\[Equal]", 
     RowBox[{
      RowBox[{"{", "j", "}"}], "[", 
      RowBox[{"[", 
       RowBox[{"-", "1"}], "]"}], "]"}]}]}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Length", "@", 
        RowBox[{"{", "j", "}"}]}], "-", "1"}], ")"}]}], " ", 
    RowBox[{"line", "[", 
     RowBox[{"i", ",", 
      RowBox[{"Sequence", "@@", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Reverse", "@", 
          RowBox[{"{", "j", "}"}]}], ")"}], "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;"}], "]"}], "]"}]}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"line", "/:", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"line", "[", "i__", "]"}], " ", 
      RowBox[{"line", "[", "j__", "]"}]}], "/;", 
     RowBox[{
      RowBox[{
       RowBox[{"{", "i", "}"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"{", "j", "}"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Length", "@", 
         RowBox[{"{", "i", "}"}]}], "-", "1"}], ")"}]}], " ", 
     RowBox[{"line", "[", 
      RowBox[{
       RowBox[{"Sequence", "@@", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Reverse", "@", 
           RowBox[{"{", "i", "}"}]}], ")"}], "[", 
         RowBox[{"[", 
          RowBox[{";;", 
           RowBox[{"-", "2"}]}], "]"}], "]"}]}], ",", "j"}], "]"}]}]}], ";"}],
   "\[IndentingNewLine]", "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ptt", "=", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", "slott", "}"}], ",", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"pre", ",", "$slott"}], "}"}], ",", 
        RowBox[{
         RowBox[{"$slott", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"Expand", "@", "slott"}], "/.", 
            RowBox[{"$line", "\[Rule]", " ", "line"}]}], "/.", 
           RowBox[{"line", "\[Rule]", " ", "$line"}]}]}], ";", 
         RowBox[{"pre", "=", 
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", "slot", "}"}], ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"slot", "/.", 
                RowBox[{
                 RowBox[{"$line", "[", "__", "]"}], "\[Rule]", " ", "1"}]}], 
               ")"}]}], 
             RowBox[{"Plus", "@@", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"pt", "[", 
                  RowBox[{
                   RowBox[{"Sequence", "@@", "#"}], ",", "\"\<n\>\""}], "]"}],
                  "&"}], "/@", 
                RowBox[{"shuffle", "@@", 
                 RowBox[{"List", "@@@", 
                  RowBox[{"Cases", "[", 
                   RowBox[{"slot", ",", "_$line", ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}]}]}], 
               ")"}]}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"MatchQ", "[", 
             RowBox[{"$slott", ",", "_Plus"}], "]"}], "||", 
            RowBox[{"MatchQ", "[", 
             RowBox[{"$slott", ",", "_List"}], "]"}]}], ",", 
           RowBox[{"ptt", "/@", "$slott"}], ",", 
           RowBox[{"pre", "@", "$slott"}]}], "]"}]}]}], "\[IndentingNewLine]",
        "]"}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"pttKK", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", "slott", "}"}], ",", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"pre", ",", "$slott", ",", "im", ",", " ", "kernel"}], "}"}], 
       ",", 
       RowBox[{
        RowBox[{"im", "=", 
         RowBox[{"Min", "@", 
          RowBox[{"Union", "@", 
           RowBox[{"Flatten", "@", 
            RowBox[{"Cases", "[", 
             RowBox[{"slott", ",", 
              RowBox[{
               RowBox[{"$line", "[", "i__", "]"}], "\[Rule]", " ", 
               RowBox[{"{", "i", "}"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}]}]}]}]}], ";", 
        RowBox[{"$slott", "=", 
         RowBox[{
          RowBox[{"Expand", "@", "slott"}], "//", 
          RowBox[{
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"#", "/.", " ", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"$line", "[", "i__", "]"}], "/;", " ", 
                    RowBox[{"!", 
                    RowBox[{"FreeQ", "[", 
                    RowBox[{
                    RowBox[{"{", "i", "}"}], ",", "im"}], "]"}]}]}], 
                   "\[RuleDelayed]", "  ", 
                   RowBox[{"With", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"po", "=", 
                    RowBox[{
                    RowBox[{"Position", "[", 
                    RowBox[{
                    RowBox[{"{", "i", "}"}], ",", "im"}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "}"}], ",", " ", 
                    
                    RowBox[{"kernel", "[", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Reverse", "[", "    ", 
                    RowBox[{"$line", "@@", 
                    RowBox[{
                    RowBox[{"{", "i", "}"}], "[", 
                    RowBox[{"[", 
                    RowBox[{";;", "po"}], "]"}], "]"}]}], " ", "]"}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", " ", 
                    RowBox[{"(", 
                    RowBox[{"po", "-", "1"}], ")"}]}], " ", 
                    RowBox[{"$line", "@@", 
                    RowBox[{
                    RowBox[{"{", "i", "}"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"po", ";;"}], "]"}], "]"}]}]}], "   ", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"$line", "[", "_", "]"}], "\[Rule]", " ", "1"}], 
                    "}"}]}], ")"}], "]"}]}], "]"}]}]}], " ", "//.", " ", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"kernel", "[", "i_", "]"}], " ", 
                   RowBox[{"kernel", "[", "j_", "]"}]}], "\[RuleDelayed]", 
                  "  ", 
                  RowBox[{"kernel", "[", 
                   RowBox[{"i", " ", "j"}], "]"}]}]}], "//.", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"kernel", "[", "i_", "]"}], " ", 
                   RowBox[{"$line", "[", "j__", "]"}]}], " ", "/;", 
                  RowBox[{"IntersectingQ", "[", " ", 
                   RowBox[{
                    RowBox[{"Cases", "[", 
                    RowBox[{"i", ",", "_Integer", ",", "Infinity"}], "]"}], 
                    " ", ",", 
                    RowBox[{"{", "j", "}"}]}], "]"}]}], "\[RuleDelayed]", 
                 "   ", 
                 RowBox[{"With", "[", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"po", "=", 
                    RowBox[{
                    RowBox[{"Position", "[", 
                    RowBox[{
                    RowBox[{"{", "j", "}"}], ",", 
                    RowBox[{
                    RowBox[{"Intersection", "[", " ", 
                    RowBox[{
                    RowBox[{"Cases", "[", 
                    RowBox[{"i", ",", "_Integer", ",", "Infinity"}], "]"}], 
                    " ", ",", 
                    RowBox[{"{", "j", "}"}]}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "}"}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"po", "-", "1"}], ")"}]}], 
                    RowBox[{"kernel", "[", 
                    RowBox[{
                    RowBox[{"i", "   ", 
                    RowBox[{"$line", "@@", 
                    RowBox[{"Reverse", "@", 
                    RowBox[{
                    RowBox[{"{", "j", "}"}], "[", 
                    RowBox[{"[", 
                    RowBox[{";;", "po"}], "]"}], "]"}]}]}], " ", 
                    RowBox[{"$line", "@@", 
                    RowBox[{
                    RowBox[{"{", "j", "}"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"po", ";;"}], "]"}], "]"}]}]}], "/.", 
                    RowBox[{
                    RowBox[{"$line", "[", "_", "]"}], "\[Rule]", " ", "1"}]}],
                     " ", "]"}]}]}], "]"}]}]}], "/.", 
               RowBox[{
                RowBox[{"kernel", "[", "i_", "]"}], "\[RuleDelayed]", " ", 
                "i"}]}], "&"}], ",", "#", ",", " ", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Head", "@", "#"}], "===", "Plus"}], ",", 
               RowBox[{"{", "1", "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "]"}]}], "]"}], "&"}]}]}], ";", 
        RowBox[{"pre", "=", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", "slot", "}"}], ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"slot", "/.", 
               RowBox[{
                RowBox[{"$line", "[", "__", "]"}], "\[Rule]", " ", "1"}]}], 
              ")"}]}], 
            RowBox[{"Plus", "@@", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{
                  RowBox[{"Sequence", "@@", "#"}], ",", "\"\<n\>\""}], "]"}], 
                "&"}], "/@", 
               RowBox[{"shuffle", "@@", 
                RowBox[{"List", "@@@", 
                 RowBox[{"Cases", "[", 
                  RowBox[{"slot", ",", "_$line", ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}]}]}], 
              ")"}]}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"MatchQ", "[", 
            RowBox[{"$slott", ",", "_Plus"}], "]"}], "||", 
           RowBox[{"MatchQ", "[", 
            RowBox[{"$slott", ",", "_List"}], "]"}]}], ",", 
          RowBox[{"pttKK", "/@", "$slott"}], ",", 
          RowBox[{"pre", "@", "$slott"}]}], "]"}]}]}], "\[IndentingNewLine]", 
      "]"}]}], "]"}]}], ";"}]}], "Code",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.770702589087932*^9, 3.770702712046379*^9}, {
   3.7707027773268843`*^9, 3.770702781275778*^9}, {3.770703090372311*^9, 
   3.770703093232727*^9}, {3.770704717848175*^9, 3.77070471837569*^9}, {
   3.7707049962867537`*^9, 3.77070499673164*^9}, 3.770705138481529*^9, {
   3.7707052616859694`*^9, 3.770705262289031*^9}, {3.770706257055181*^9, 
   3.7707062947117357`*^9}, {3.7712199763093147`*^9, 3.771219976896904*^9}, 
   3.771221856490553*^9, 3.771222408884502*^9},
 Background->RGBColor[0.87, 0.94, 1],
 ExpressionUUID -> "9b36720b-75f7-40cd-ac31-1080fa5a24b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cay", "=", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", "temp", "}"}], ",", " ", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "n", ",", "fff", ",", "hh$line", ",", "$$line", ",", "$$$line", ",", 
          "ff", ",", "a"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"n", "=", 
          RowBox[{"Length", "@", "temp"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"fff", "[", 
           RowBox[{"ix___", ",", 
            RowBox[{"reflist_:", 
             RowBox[{"Range", "[", 
              RowBox[{"2", ",", 
               RowBox[{"n", "-", "1"}]}], "]"}]}]}], "]"}], ":=", " ", 
          RowBox[{
           RowBox[{"Fold", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#1", " ", 
                 RowBox[{"$$line", "[", "#2", "]"}]}], " ", "//.", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"$$line", "[", "ii__", "]"}], 
                   RowBox[{"ff", "[", 
                    RowBox[{"i___", ",", "j_", ",", "kk___"}], "]"}]}], "/;", 
                  
                  RowBox[{
                   RowBox[{"j", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
                   RowBox[{
                    RowBox[{"{", "ii", "}"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"-", "1"}], "]"}], "]"}]}]}], "\[RuleDelayed]", 
                 " ", 
                 RowBox[{
                  RowBox[{"$$line", "[", 
                   RowBox[{"ii", ",", 
                    RowBox[{"j", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], " ", 
                  RowBox[{"ff", "[", 
                   RowBox[{"i", ",", "kk"}], "]"}]}]}]}], "/.", 
               RowBox[{"$$line", "\[Rule]", " ", "$$$line"}]}], "&"}], ",", 
             RowBox[{"ff", "[", "ix", "]"}], ",", "reflist"}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"ff", "[", "]"}], "\[Rule]", " ", "1"}], ",", 
             RowBox[{
              RowBox[{"$$$line", "[", "_", "]"}], "\[Rule]", " ", "1"}]}], 
            "}"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"hh$line", "[", 
           RowBox[{"i_", ",", "j_", ",", "iii__"}], "]"}], ":=", "    ", 
          RowBox[{"Sum", "[", " ", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Length", "@", "i"}], "-", "bb"}], ")"}]}], " ", 
             RowBox[{"$line", "[", " ", 
              RowBox[{
               RowBox[{"i", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", 
               RowBox[{"Sequence", "@@", " ", "slott"}], ",", "  ", 
               RowBox[{"i", "[", 
                RowBox[{"[", "bb", "]"}], "]"}], ",", " ", 
               RowBox[{"j", "[", 
                RowBox[{"[", " ", "jj", "]"}], "]"}]}], "]"}], " ", 
             SubscriptBox["s", 
              RowBox[{" ", 
               RowBox[{
                RowBox[{"i", "[", 
                 RowBox[{"[", "bb", "]"}], "]"}], ",", 
                RowBox[{"j", "[", 
                 RowBox[{"[", " ", "jj", "]"}], "]"}]}]}]], "  ", 
             RowBox[{"hh$line", "[", "   ", 
              RowBox[{
               RowBox[{"Join", "[", 
                RowBox[{
                 RowBox[{"j", "[", 
                  RowBox[{"[", " ", 
                   RowBox[{"jj", ";;"}], "]"}], "]"}], ",", 
                 RowBox[{"j", "[", 
                  RowBox[{"[", " ", 
                   RowBox[{";;", 
                    RowBox[{"jj", "-", "1"}]}], "]"}], "]"}]}], "]"}], ",", 
               " ", 
               RowBox[{"List", "@@", 
                RowBox[{"temp", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"{", "iii", "}"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}], ",", 
               RowBox[{"Sequence", "@@", 
                RowBox[{
                 RowBox[{"{", "iii", "}"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ";;"}], "]"}], "]"}]}]}], "]"}]}], " ", ",", 
            RowBox[{"{", 
             RowBox[{"bb", ",", "2", ",", 
              RowBox[{"Length", "@", " ", "i"}]}], " ", "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"slott", " ", ",", "  ", 
              RowBox[{"fshuffle", "[", 
               RowBox[{
                RowBox[{"i", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ";;", 
                   RowBox[{"bb", "-", "1"}]}], "]"}], "]"}], ",", 
                RowBox[{"Reverse", "[", 
                 RowBox[{"i", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"bb", "+", "1"}], ";;", 
                    RowBox[{"-", "1"}]}], "]"}], "]"}], "]"}]}], "]"}]}], 
             "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"jj", ",", 
              RowBox[{"Length", "@", "j"}]}], "}"}]}], "]"}]}], "  ", ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"hh$line", "[", 
           RowBox[{"i_", ",", "j_"}], "]"}], ":=", "    ", 
          RowBox[{"Sum", "[", " ", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Length", "@", "i"}], "-", "bb"}], ")"}]}], " ", 
             RowBox[{"$line", "[", " ", 
              RowBox[{
               RowBox[{"i", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", 
               RowBox[{"Sequence", "@@", " ", "slott"}], ",", "  ", 
               RowBox[{"i", "[", 
                RowBox[{"[", "bb", "]"}], "]"}], ",", "  ", "jj"}], "]"}], 
             " ", 
             SubscriptBox["s", 
              RowBox[{" ", 
               RowBox[{
                RowBox[{"i", "[", 
                 RowBox[{"[", "bb", "]"}], "]"}], ",", " ", "jj"}]}]]}], 
            "   ", ",", 
            RowBox[{"{", 
             RowBox[{"bb", ",", "2", ",", 
              RowBox[{"Length", "@", " ", "i"}]}], " ", "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"slott", " ", ",", "  ", 
              RowBox[{"fshuffle", "[", 
               RowBox[{
                RowBox[{"i", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ";;", 
                   RowBox[{"bb", "-", "1"}]}], "]"}], "]"}], ",", 
                RowBox[{"Reverse", "[", 
                 RowBox[{"i", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"bb", "+", "1"}], ";;", 
                    RowBox[{"-", "1"}]}], "]"}], "]"}], "]"}]}], "]"}]}], 
             "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"jj", ",", 
              RowBox[{"j", "/.", " ", 
               RowBox[{
                RowBox[{"temp", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"-", "1"}]}], "]"}], "]"}], "\[Rule]", " ", 
                RowBox[{"Sequence", "[", "]"}]}]}]}], "}"}]}], "]"}]}], "  ", 
         ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "^", "n"}]}], " ", 
              RowBox[{"Det", "@", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"i", "\[Equal]", "j"}], ",", 
                   RowBox[{"-", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    SubscriptBox["a", 
                    RowBox[{"i", ",", "l"}]], ",", 
                    RowBox[{"{", 
                    RowBox[{"l", ",", 
                    RowBox[{"Complement", "[", 
                    RowBox[{
                    RowBox[{"Range", "@", "n"}], ",", 
                    RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}], ",", 
                   SubscriptBox["a", 
                    RowBox[{"i", ",", "j"}]]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", 
                   RowBox[{"n", "-", "1"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", 
                   RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}], "//", 
             "Expand"}], "//", 
            RowBox[{
             RowBox[{"If", "[", " ", 
              RowBox[{
               RowBox[{"MatchQ", "[", 
                RowBox[{"#", ",", "_Plus"}], "]"}], ",", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"fff", "[", 
                  RowBox[{
                   RowBox[{"Sequence", "@@", 
                    RowBox[{"Cases", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{
                    SubscriptBox["a", "i__"], "\[RuleDelayed]", " ", 
                    RowBox[{"{", "i", "}"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}]}], ",", 
                   RowBox[{"Range", "@", 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}]}], "]"}], "&"}], "/@", 
                "#"}], ",", "  ", 
               RowBox[{"fff", "[", 
                RowBox[{
                 RowBox[{"Sequence", "@@", 
                  RowBox[{"Cases", "[", 
                   RowBox[{"#", ",", 
                    RowBox[{
                    SubscriptBox["a", "i__"], "\[RuleDelayed]", " ", 
                    RowBox[{"{", "i", "}"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}]}], ",", 
                 RowBox[{"Range", "@", 
                  RowBox[{"(", 
                   RowBox[{"n", "-", "1"}], ")"}]}]}], "]"}]}], " ", "]"}], 
             "&"}]}], "//", 
           RowBox[{
            RowBox[{"#", "/.", 
             RowBox[{
              RowBox[{"$$$line", "[", "i__", "]"}], "\[RuleDelayed]", " ", 
              RowBox[{"hh$line", "[", 
               RowBox[{
                RowBox[{"List", "@@", 
                 RowBox[{"temp", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"{", "i", "}"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}], ",", 
                RowBox[{"List", "@@", 
                 RowBox[{"temp", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"{", "i", "}"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}], ",", 
                RowBox[{"Sequence", "@@", 
                 RowBox[{
                  RowBox[{"{", "i", "}"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"3", ";;"}], "]"}], "]"}]}]}], "]"}]}]}], "&"}]}], 
          "//", " ", 
          RowBox[{
           RowBox[{"#", "   ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"$line", "@@", 
                 RowBox[{"temp", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{";;", 
                    RowBox[{"-", "2"}]}]}], "]"}], "]"}]}]}], " ", "/.", " ", 
               
               RowBox[{
                RowBox[{"$line", "[", "_", "]"}], "\[Rule]", " ", "1"}]}], 
              " ", ")"}], "/", 
             RowBox[{"Times", "@@", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Function", "[", 
                 RowBox[{"slot", ",", " ", 
                  RowBox[{"1", "-", 
                   SubscriptBox["s", 
                    RowBox[{"Sequence", "@@", "slot"}]]}]}], " ", "]"}], "/@", 
                RowBox[{"temp", "[", 
                 RowBox[{"[", 
                  RowBox[{";;", 
                   RowBox[{"-", "2"}]}], "]"}], "]"}]}], ")"}]}]}]}], 
           "&"}]}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Code",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.770683178502199*^9, 3.770683223738222*^9}, {
   3.770683283265703*^9, 3.7706833816902*^9}, {3.7706834135989122`*^9, 
   3.770683430268546*^9}, {3.770683465267982*^9, 3.770683528727466*^9}, {
   3.770683570591873*^9, 3.77068357668648*^9}, {3.770683663273346*^9, 
   3.77068366562497*^9}, {3.770683762815566*^9, 3.770684032666608*^9}, {
   3.7706840856517897`*^9, 3.7706840903701687`*^9}, {3.7706841252186203`*^9, 
   3.770684143382765*^9}, {3.7706841857910843`*^9, 3.770684274978753*^9}, 
   3.7706844339112797`*^9, {3.770684960078796*^9, 3.77068496360592*^9}, {
   3.770684996134107*^9, 3.770685022370771*^9}, {3.7706862052861*^9, 
   3.770686330675063*^9}, {3.770690548953199*^9, 3.77069055072773*^9}, {
   3.770690615840019*^9, 3.7706906348831377`*^9}, {3.770690670405182*^9, 
   3.770690747156652*^9}, {3.7706907821709757`*^9, 3.770690852164192*^9}, {
   3.7706933135345793`*^9, 3.7706933725294657`*^9}, 3.770693492602549*^9, 
   3.770693575491229*^9, {3.770694465604967*^9, 3.770694533803452*^9}, {
   3.770702793671336*^9, 3.770702794964283*^9}, 3.77070513848285*^9},
 Background->RGBColor[0.94, 0.88, 0.94],
 ExpressionUUID -> "39fc6f54-3c1d-4bc7-af3c-297421c416a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$fusion", "[", "mer__", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<i\>\"", "<>", 
           RowBox[{"ToString", "@", "asfiodd"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], " ", 
        SubscriptBox["s", 
         RowBox[{
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<i\>\"", "<>", 
             RowBox[{"ToString", "@", "asfiodd"}]}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", 
             RowBox[{"-", "1"}]}], "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<i\>\"", "<>", 
             RowBox[{"ToString", "@", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"asfiodd", "+", "1"}], ",", 
                RowBox[{"Length", "@", 
                 RowBox[{"{", "mer", "}"}]}], ",", "1"}], "]"}]}]}], "]"}], 
           "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "1"}], "]"}], "]"}], " "}]]}], " ", ",", 
       RowBox[{"{", 
        RowBox[{"asfiodd", ",", 
         RowBox[{"Length", "@", 
          RowBox[{"{", "mer", "}"}]}]}], "}"}]}], "]"}], " ", 
     RowBox[{"pt", "@@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Sequence", "@@", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<i\>\"", "<>", 
            RowBox[{"ToString", "@", "asfiodd"}]}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], " ", ",", 
        RowBox[{"{", 
         RowBox[{"asfiodd", ",", 
          RowBox[{"Length", "@", 
           RowBox[{"{", "mer", "}"}]}]}], "}"}]}], "]"}]}]}], " ", ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Evaluate", "[", 
     RowBox[{"Sequence", "@@", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<i\>\"", "<>", 
             RowBox[{"ToString", "@", "1"}]}], "]"}], " ", ",", 
           RowBox[{
            RowBox[{"Flatten", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Function", "[", 
                RowBox[{"i", ",", 
                 RowBox[{"Table", "[", " ", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "@", "i"}], "-", "bb"}], ")"}]}], ",", 
                    " ", 
                    RowBox[{"$line", "[", " ", 
                    RowBox[{
                    RowBox[{"i", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"Sequence", "@@", " ", "slott"}], ",", "  ", 
                    RowBox[{"i", "[", 
                    RowBox[{"[", "bb", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"bb", ",", "2", ",", 
                    RowBox[{"Length", "@", " ", "i"}]}], " ", "}"}], ",", " ", 
                   RowBox[{"{", 
                    RowBox[{"slott", " ", ",", "  ", 
                    RowBox[{"fshuffle", "[", 
                    RowBox[{
                    RowBox[{"i", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ";;", 
                    RowBox[{"bb", "-", "1"}]}], "]"}], "]"}], ",", 
                    RowBox[{"Reverse", "[", 
                    RowBox[{"i", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"bb", "+", "1"}], ";;", 
                    RowBox[{"-", "1"}]}], "]"}], "]"}], "]"}]}], "]"}]}], 
                    "}"}]}], "]"}]}], "  ", "]"}], "/@", 
               RowBox[{"cyclicity", "@", " ", 
                RowBox[{
                 RowBox[{"{", "mer", "}"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}]}], " ", ",", "2"}], "]"}], "//", 
            RowBox[{
             RowBox[{"Select", "[", 
              RowBox[{"#", ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}], "<", 
                 RowBox[{"#", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "]"}]}], "&"}]}], "]"}], 
             "&"}]}]}], "}"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{"\"\<i\>\"", "<>", 
              RowBox[{"ToString", "@", "asfiod"}]}], "]"}], " ", ",", 
            RowBox[{"Flatten", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Function", "[", 
                RowBox[{"i", ",", 
                 RowBox[{"Table", "[", " ", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "@", "i"}], "-", "bb"}], ")"}]}], ",", 
                    " ", 
                    RowBox[{"$line", "[", " ", 
                    RowBox[{
                    RowBox[{"i", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"Sequence", "@@", " ", "slott"}], ",", "  ", 
                    RowBox[{"i", "[", 
                    RowBox[{"[", "bb", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"bb", ",", "2", ",", 
                    RowBox[{"Length", "@", " ", "i"}]}], " ", "}"}], ",", " ", 
                   RowBox[{"{", 
                    RowBox[{"slott", " ", ",", "  ", 
                    RowBox[{"fshuffle", "[", 
                    RowBox[{
                    RowBox[{"i", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ";;", 
                    RowBox[{"bb", "-", "1"}]}], "]"}], "]"}], ",", 
                    RowBox[{"Reverse", "[", 
                    RowBox[{"i", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"bb", "+", "1"}], ";;", 
                    RowBox[{"-", "1"}]}], "]"}], "]"}], "]"}]}], "]"}]}], 
                    "}"}]}], "]"}]}], "  ", "]"}], "/@", 
               RowBox[{"cyclicity", "@", " ", 
                RowBox[{
                 RowBox[{"{", "mer", "}"}], "[", 
                 RowBox[{"[", "asfiod", "]"}], "]"}]}]}], ",", "2"}], "]"}]}],
            "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"asfiod", ",", "2", ",", 
            RowBox[{"Length", "@", 
             RowBox[{"{", "mer", "}"}]}]}], "}"}]}], "]"}]}], "]"}]}], 
     "]"}]}], "]"}]}]], "Code",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.7706889977405233`*^9, 3.7706890081950703`*^9}, {
   3.7706890910204887`*^9, 3.7706891664964027`*^9}, {3.770689232846035*^9, 
   3.7706892424995337`*^9}, {3.770689381158506*^9, 3.770689388447297*^9}, {
   3.770689421442775*^9, 3.770689471161257*^9}, {3.770689510022203*^9, 
   3.770689631193262*^9}, {3.770689662657762*^9, 3.770689742429854*^9}, {
   3.7706898154622087`*^9, 3.7706898515418587`*^9}, {3.770690038778502*^9, 
   3.770690044676427*^9}, {3.770690094763494*^9, 3.7706901060157337`*^9}, {
   3.770690142715313*^9, 3.770690146739911*^9}, {3.770690211216061*^9, 
   3.770690392185471*^9}, {3.7706904752394238`*^9, 3.7706904996337852`*^9}, {
   3.770691708622612*^9, 3.770691772989861*^9}, {3.770691817609828*^9, 
   3.770691819015316*^9}, 3.770700933276926*^9, 3.7707018981760693`*^9, {
   3.770702800246806*^9, 3.770702801549082*^9}, 3.7707051384838457`*^9},
 Background->RGBColor[0.88, 1, 0.88],
 ExpressionUUID -> "eb43aa63-7a53-4087-bd02-89714703b913"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cayley", "[", "temp_", "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "n", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"n", "=", 
       RowBox[{"Length", "@", "temp"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"$cay", "@", "temp"}], "+", "\[IndentingNewLine]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Plus", "@@", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Times", "@@", 
                    RowBox[{"line", "@@@", 
                    RowBox[{"Transpose", "@", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Range", "@", 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}], ",", "#"}], "}"}]}]}]}],
                     "&"}], "/@", 
                    RowBox[{"Permutations", "@", 
                    RowBox[{"Range", "@", 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}]}]}], ")"}]}], "-", 
                 RowBox[{"Product", "[", 
                  RowBox[{
                   RowBox[{"sub", "[", "i", "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", 
                    RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], ")"}], "/.", 
               
               RowBox[{
                RowBox[{"sub", "[", "i__", "]"}], "\[RuleDelayed]", " ", 
                RowBox[{"-", 
                 RowBox[{"sub", "[", "i", "]"}]}]}]}], "/.", 
              RowBox[{
               RowBox[{
                RowBox[{"sub", "[", "i__", "]"}], "/;", 
                RowBox[{
                 RowBox[{"Length", "@", 
                  RowBox[{"{", "i", "}"}]}], "\[GreaterEqual]", " ", "2"}]}], 
               "\[RuleDelayed]", 
               RowBox[{"sub", "@@", 
                RowBox[{"cyclicity", "[", 
                 RowBox[{
                  RowBox[{"{", "i", "}"}], ",", 
                  RowBox[{"Min", "@", "i"}]}], "]"}]}]}]}], ")"}]}], " ", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"sub", "[", "i_", "]"}], "\[RuleDelayed]", 
              RowBox[{"-", " ", 
               RowBox[{"pt", "@@", 
                RowBox[{"temp", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}]}]}], ",", 
             RowBox[{
              RowBox[{"sub", "[", "i__", "]"}], "\[RuleDelayed]", "  ", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"$fusion", "@@", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"List", "@@", " ", 
                   RowBox[{"temp", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"ii", ",", 
                    RowBox[{"{", "i", "}"}]}], "}"}]}], "]"}]}], "/", 
               RowBox[{"Times", "@@", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Function", "[", 
                   RowBox[{"slot", ",", " ", 
                    RowBox[{"1", "-", 
                    SubscriptBox["s", 
                    RowBox[{"Sequence", "@@", "slot"}]]}]}], " ", "]"}], "/@", 
                  RowBox[{"temp", "[", 
                   RowBox[{"[", 
                    RowBox[{"{", "i", "}"}], "]"}], "]"}]}], ")"}]}]}]}]}], 
            "}"}]}], "]"}], "//", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"#", "/.", 
               RowBox[{"_pt", "\[Rule]", " ", "1"}]}], ")"}], 
             RowBox[{"cayley", "@", 
              RowBox[{"Append", "[", 
               RowBox[{
                RowBox[{"Cases", "[", 
                 RowBox[{"#", ",", "_pt", ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}], ",", 
                RowBox[{"temp", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]}], "&"}], "/@", 
           "#"}], "&"}]}], ")"}]}]}]}], " ", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$$cayley", "[", "temp_", "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "n", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"n", "=", 
      RowBox[{"Length", "@", "temp"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"$cay", "@", "temp"}], "+", "\[IndentingNewLine]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Plus", "@@", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Times", "@@", 
                    RowBox[{"line", "@@@", 
                    RowBox[{"Transpose", "@", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Range", "@", 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}], ",", "#"}], "}"}]}]}]}],
                     "&"}], "/@", 
                   RowBox[{"Permutations", "@", 
                    RowBox[{"Range", "@", 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}]}]}], ")"}]}], "-", 
                RowBox[{"Product", "[", 
                 RowBox[{
                  RowBox[{"sub", "[", "i", "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", 
                    RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], ")"}], "/.", 
              
              RowBox[{
               RowBox[{"sub", "[", "i__", "]"}], "\[RuleDelayed]", " ", 
               RowBox[{"-", 
                RowBox[{"sub", "[", "i", "]"}]}]}]}], "/.", 
             RowBox[{
              RowBox[{
               RowBox[{"sub", "[", "i__", "]"}], "/;", 
               RowBox[{
                RowBox[{"Length", "@", 
                 RowBox[{"{", "i", "}"}]}], "\[GreaterEqual]", " ", "2"}]}], 
              "\[RuleDelayed]", 
              RowBox[{"sub", "@@", 
               RowBox[{"cyclicity", "[", 
                RowBox[{
                 RowBox[{"{", "i", "}"}], ",", 
                 RowBox[{"Min", "@", "i"}]}], "]"}]}]}]}], ")"}]}], " ", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"sub", "[", "i_", "]"}], "\[RuleDelayed]", 
             RowBox[{"-", " ", 
              RowBox[{"pt", "@@", 
               RowBox[{"temp", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}]}]}], ",", 
            RowBox[{
             RowBox[{"sub", "[", "i__", "]"}], "\[RuleDelayed]", "  ", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"$fusion", "@@", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"List", "@@", " ", 
                  RowBox[{"temp", "[", 
                   RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"ii", ",", 
                   RowBox[{"{", "i", "}"}]}], "}"}]}], "]"}]}], "/", 
              RowBox[{"Times", "@@", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Function", "[", 
                  RowBox[{"slot", ",", " ", 
                   RowBox[{"1", "-", 
                    SubscriptBox["s", 
                    RowBox[{"Sequence", "@@", "slot"}]]}]}], " ", "]"}], "/@", 
                 RowBox[{"temp", "[", 
                  RowBox[{"[", 
                   RowBox[{"{", "i", "}"}], "]"}], "]"}]}], ")"}]}]}]}]}], 
           "}"}]}], "]"}], "//", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"#", "/.", 
              RowBox[{"_pt", "\[Rule]", " ", "1"}]}], ")"}], 
            RowBox[{"$cayley", "@", 
             RowBox[{"Append", "[", 
              RowBox[{
               RowBox[{"Cases", "[", 
                RowBox[{"#", ",", "_pt", ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}], ",", 
               RowBox[{"temp", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]}], "&"}], "/@", 
          "#"}], "&"}]}], ")"}]}]}]}], " ", 
   "]"}]}], "\[IndentingNewLine]"}], "Code",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.770698580699942*^9, 3.770698588130213*^9}, {
   3.7706986840414333`*^9, 3.770698684496326*^9}, 3.770698933991927*^9, {
   3.770699058997333*^9, 3.7706990668914423`*^9}, {3.770700986550441*^9, 
   3.7707010065680304`*^9}, 3.770701145667261*^9, {3.770701702452531*^9, 
   3.7707017173637037`*^9}, {3.770701801377336*^9, 3.770701807109461*^9}, 
   3.7707018898879957`*^9, 3.770703274598464*^9, {3.7707033272356033`*^9, 
   3.770703403453776*^9}, {3.77070345288485*^9, 3.770703471774033*^9}, 
   3.7707043967671947`*^9, 3.770705138486788*^9, {3.77071394254839*^9, 
   3.770714090320095*^9}, {3.770714210273197*^9, 3.7707142259680433`*^9}, {
   3.7707142712406883`*^9, 3.770714377245422*^9}, {3.7707144382939777`*^9, 
   3.770714492179854*^9}, {3.7707145469876633`*^9, 3.7707145712492237`*^9}, {
   3.770714773296852*^9, 3.7707148435323753`*^9}, {3.770715117356491*^9, 
   3.770715122657298*^9}, 3.770715205491829*^9, {3.770716304366143*^9, 
   3.77071632251702*^9}, {3.7707174782592373`*^9, 3.770717483953021*^9}, {
   3.7708900777171783`*^9, 3.770890082739627*^9}, {3.771218858658033*^9, 
   3.771218861613474*^9}, {3.77122002957131*^9, 3.771220032078403*^9}, {
   3.771220105305793*^9, 3.771220108426239*^9}, {3.771222519839959*^9, 
   3.771222521638356*^9}, 3.7712837852283278`*^9},
 Background->RGBColor[1, 0.925, 0.925],
 ExpressionUUID -> "de62ba26-3925-451a-aab1-680084c2f329"],

Cell[BoxData[
 RowBox[{"\n", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"IBPtree", "[", "temp_", "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"TimeConstrained", "[", "  ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"cayley", "@", "temp"}], "/.", 
        RowBox[{"$cay", "\[Rule]", " ", "cay"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"$line", "\[Rule]", " ", "OC"}], ",", 
         RowBox[{
          SubscriptBox["s", "i__"], "\[RuleDelayed]", " ", 
          RowBox[{"\[Alpha]", " ", 
           SubscriptBox["s", "i"]}]}]}], "}"}]}], " ", ",", "10", ",", " ", 
      RowBox[{"ParallelSum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"ii", "/.", " ", 
           RowBox[{"$cayley", "\[Rule]", " ", "cayley"}]}], "/.", 
          RowBox[{"$cay", "\[Rule]", " ", "cay"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"$line", "\[Rule]", " ", "OC"}], ",", 
           RowBox[{
            SubscriptBox["s", "i__"], "\[RuleDelayed]", " ", 
            RowBox[{"\[Alpha]", " ", 
             SubscriptBox["s", "i"]}]}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "\[IndentingNewLine]", 
          RowBox[{"List", "@@", 
           RowBox[{"$$cayley", "@", "temp"}]}]}], "}"}]}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"IBP", "[", "temp_", "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"TimeConstrained", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"pttKK", "[", 
        RowBox[{
         RowBox[{"cayley", "@", "temp"}], "/.", 
         RowBox[{"$cay", "\[Rule]", " ", "cay"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"pt", "\[Rule]", " ", "PT"}], ",", " ", 
         RowBox[{
          SubscriptBox["s", "i__"], "\[RuleDelayed]", " ", 
          RowBox[{"\[Alpha]", " ", 
           SubscriptBox["s", "i"]}]}], ",", 
         RowBox[{"\"\<n\>\"", "\[Rule]", " ", 
          RowBox[{"temp", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "]"}], "]"}]}]}], "}"}]}], " ", ",", "10", 
      ",", " ", 
      RowBox[{"ParallelSum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"pttKK", "[", 
          RowBox[{
           RowBox[{"ii", "/.", " ", 
            RowBox[{"$cayley", "\[Rule]", " ", "cayley"}]}], "/.", 
           RowBox[{"$cay", "\[Rule]", " ", "cay"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"pt", "\[Rule]", " ", "PT"}], ",", 
           RowBox[{
            SubscriptBox["s", "i__"], "\[RuleDelayed]", " ", 
            RowBox[{"\[Alpha]", " ", 
             SubscriptBox["s", "i"]}]}], ",", 
           RowBox[{"\"\<n\>\"", "\[Rule]", " ", 
            RowBox[{"temp", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"-", "1"}]}], "]"}], "]"}]}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "\[IndentingNewLine]", 
          RowBox[{"List", "@@", 
           RowBox[{"$$cayley", "@", "temp"}]}]}], "}"}]}], "]"}]}], "]"}]}], 
   "\n", "\n", 
   RowBox[{
    RowBox[{"SEtree", "[", "temp_", "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"TimeConstrained", "[", "  ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"cayley", "@", "temp"}], "/.", 
        RowBox[{"$cay", "\[Rule]", " ", "cay"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"$line", "\[Rule]", " ", "OC"}], ",", 
         RowBox[{
          RowBox[{"1", "-", 
           SubscriptBox["s", "i__"]}], "\[RuleDelayed]", " ", 
          RowBox[{"-", 
           SubscriptBox["s", "i"]}]}], ",", " ", 
         RowBox[{
          RowBox[{
           SubscriptBox["s", "i__"], "-", "1"}], "\[RuleDelayed]", " ", 
          SubscriptBox["s", "i"]}]}], "}"}]}], ",", "10", ",", " ", 
      RowBox[{"ParallelSum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"ii", "/.", " ", 
           RowBox[{"$cayley", "\[Rule]", " ", "cayley"}]}], "/.", 
          RowBox[{"$cay", "\[Rule]", " ", "cay"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"$line", "\[Rule]", " ", "OC"}], ",", 
           RowBox[{
            RowBox[{"1", "-", 
             SubscriptBox["s", "i__"]}], "\[RuleDelayed]", " ", 
            RowBox[{"-", 
             SubscriptBox["s", "i"]}]}], ",", " ", 
           RowBox[{
            RowBox[{
             SubscriptBox["s", "i__"], "-", "1"}], "\[RuleDelayed]", " ", 
            SubscriptBox["s", "i"]}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "\[IndentingNewLine]", 
          RowBox[{"List", "@@", 
           RowBox[{"$$cayley", "@", "temp"}]}]}], "}"}]}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SE", "[", "temp_", "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"TimeConstrained", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"pttKK", "[", 
        RowBox[{
         RowBox[{"cayley", "@", "temp"}], "/.", 
         RowBox[{"$cay", "\[Rule]", " ", "cay"}]}], "]"}], "/.", 
       RowBox[{"{", " ", 
        RowBox[{
         RowBox[{"pt", "\[Rule]", " ", "PT"}], ",", " ", 
         RowBox[{
          RowBox[{"1", "-", 
           SubscriptBox["s", "i__"]}], "\[RuleDelayed]", " ", 
          RowBox[{"-", 
           SubscriptBox["s", "i"]}]}], ",", " ", 
         RowBox[{
          RowBox[{
           SubscriptBox["s", "i__"], "-", "1"}], "\[RuleDelayed]", " ", 
          SubscriptBox["s", "i"]}], ",", 
         RowBox[{"\"\<n\>\"", "\[Rule]", " ", 
          RowBox[{"temp", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "]"}], "]"}]}]}], "}"}]}], " ", ",", "10", 
      ",", " ", 
      RowBox[{"ParallelSum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"pttKK", "[", 
          RowBox[{
           RowBox[{"ii", "/.", " ", 
            RowBox[{"$cayley", "\[Rule]", " ", "cayley"}]}], "/.", 
           RowBox[{"$cay", "\[Rule]", " ", "cay"}]}], "]"}], "/.", 
         RowBox[{"{", " ", 
          RowBox[{
           RowBox[{"pt", "\[Rule]", " ", "PT"}], ",", " ", 
           RowBox[{
            RowBox[{"1", "-", 
             SubscriptBox["s", "i__"]}], "\[RuleDelayed]", " ", 
            RowBox[{"-", 
             SubscriptBox["s", "i"]}]}], ",", " ", 
           RowBox[{
            RowBox[{
             SubscriptBox["s", "i__"], "-", "1"}], "\[RuleDelayed]", " ", 
            SubscriptBox["s", "i"]}], ",", 
           RowBox[{"\"\<n\>\"", "\[Rule]", " ", 
            RowBox[{"temp", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"-", "1"}]}], "]"}], "]"}]}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "\[IndentingNewLine]", 
          RowBox[{"List", "@@", 
           RowBox[{"$$cayley", "@", "temp"}]}]}], "}"}]}], "]"}]}], 
     "]"}]}]}]}]], "Code",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.771229112670354*^9, 3.7712291203668203`*^9}, 
   3.771229316434182*^9, {3.771229776738215*^9, 3.771229783691655*^9}, 
   3.771229848805914*^9, {3.7712299194134293`*^9, 3.77122992775705*^9}, {
   3.771229968783887*^9, 3.771229969058982*^9}, {3.771230017985772*^9, 
   3.7712300936674747`*^9}, {3.771230754977545*^9, 3.771230767233961*^9}, {
   3.771230816890457*^9, 3.771230846663218*^9}, {3.771230916509688*^9, 
   3.77123094774765*^9}, {3.771231217340619*^9, 3.771231382899178*^9}, {
   3.7712314299912663`*^9, 3.771231432063904*^9}, {3.771231462117708*^9, 
   3.771231474197274*^9}, {3.771231506455262*^9, 3.771231570725148*^9}, 
   3.771234268520993*^9, {3.771234309905057*^9, 3.771234316002081*^9}, {
   3.771234370813068*^9, 3.771234380379258*^9}, {3.771234812368389*^9, 
   3.7712348146206207`*^9}, {3.7712361359497538`*^9, 
   3.7712361385057087`*^9}, {3.771239969762206*^9, 3.7712399699898663`*^9}, {
   3.771280541476215*^9, 3.771280542955222*^9}, {3.77128112915483*^9, 
   3.7712811304368134`*^9}, {3.771283740036881*^9, 3.771283755826374*^9}, 
   3.771283817536653*^9, 3.771283961757366*^9, 3.7712868695346212`*^9, {
   3.7712909904286203`*^9, 3.771290990603052*^9}, {3.771291031882069*^9, 
   3.771291032539834*^9}, {3.771291159139782*^9, 3.771291184671777*^9}, {
   3.771291368019843*^9, 3.7712913898820257`*^9}, {3.771327297651516*^9, 
   3.771327356842841*^9}, {3.7713274606681213`*^9, 3.771327539658792*^9}},
 ExpressionUUID -> "7cf17045-6349-46fc-b90c-296c9a483fed"]
}, Closed]]
},
WindowSize->{1920, 1025},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"11.2 for Linux x86 (64-bit) (September 10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 5452, 133, 245, "Input",ExpressionUUID->"78308814-8ede-400c-80d4-7ed92f2046ee"],
Cell[6013, 155, 3893, 104, 239, "Input",ExpressionUUID->"481950af-b05c-4efd-8867-48cfd9347a9a"],
Cell[9909, 261, 1463, 35, 78, "Input",ExpressionUUID->"e8c96268-c933-47cd-a025-11a8add9e8b3"],
Cell[11375, 298, 1251, 33, 78, "Input",ExpressionUUID->"dd6393ea-4de3-479f-a71d-4b401432fafa"],
Cell[CellGroupData[{
Cell[12651, 335, 387, 7, 38, "Input",ExpressionUUID->"2d18b433-0884-487d-b439-cb804686a5c8",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[13041, 344, 21853, 599, 813, "Code",ExpressionUUID->"9b36720b-75f7-40cd-ac31-1080fa5a24b8",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[34897, 945, 13851, 332, 275, "Code",ExpressionUUID->"39fc6f54-3c1d-4bc7-af3c-297421c416a1",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[48751, 1279, 8219, 194, 151, "Code",ExpressionUUID->"eb43aa63-7a53-4087-bd02-89714703b913",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[56973, 1475, 10264, 246, 344, "Code",ExpressionUUID->"de62ba26-3925-451a-aab1-680084c2f329",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[67240, 1723, 8668, 210, 475, "Code",ExpressionUUID->"7cf17045-6349-46fc-b90c-296c9a483fed",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]]
}
]
*)


